Integrand-Level Reduction of Loop Amplitudes by Computational Algebraic Geometry Methods

We present an algorithm for the integrand-level reduction of multi-loop amplitudes of renormalizable field theories, based on computational algebraic geometry. This algorithm uses (1) the Gr\"obner basis method to determine the basis for integrand-level reduction, (2) the primary decomposition of an ideal to classify all inequivalent solutions of unitarity cuts. The resulting basis and cut solutions can be used to reconstruct the integrand from unitarity cuts, via polynomial fitting techniques. The basis determination part of the algorithm has been implemented in the Mathematica package, BasisDet. The primary decomposition part can be readily carried out by algebraic geometry softwares, with the output of the package BasisDet. The algorithm works in both D=4 and $D=4-2\epsilon$ dimensions, and we present some two and three-loop examples of applications of this algorithm.

==> anc/BasisDet-1-01.m <==
(* BasisDet ver 1.01 *)

(* Define the polynomial ordering *)
PolyOrder = DegreeLexicographic;


(* Setup: from the propogators to cut equations in scalar products*)

PreTreatment[] := 
 Module[{AdditionalKinematics1, AdditionalKinematics2, 
   KinematicsCondition, LoopMomentaList, ExternalMomentaList, 
   RemindingMomentaList, MomentaProjection, ScalarProduct, i, j, 
   len},
  
  (* n=Length[ExternalMomentaBasis]+1; *)
  
  LoopMomentaList = Table[ToExpression["l" <> ToString[i]], {i, 1, L}];
  ExternalMomentaList = 
   Table[ToExpression["p" <> ToString[i]], {i, 1, n}];
  RemindingMomentaList = 
   Complement[ExternalMomentaList, ExternalMomentaBasis];
  
  physicalDimension = Dim /. \[Epsilon] -> 0;
  If[Coefficient[Dim, \[Epsilon]] == 0, ExtraDimensionFlag = 0, 
   ExtraDimensionFlag = 1];
  
  xtable = 
   Table[ToExpression["x" <> ToString[i] <> ToString[j]], {i, 1, 
     L}, {j, 1, physicalDimension}];
  mutable = {};
  If[ExtraDimensionFlag == 1,
   mutable = 
    Table[ToExpression["\[Mu]" <> ToString[i] <> ToString[j]], {i, 1, 
      L}, {j, 1, L}];
   For[i = 1, i <= L, i++,
    For[j = 1, j < i, j++,
      mutable[[i, j]] = mutable[[j, i]];
      	];
    	];
   	];
  NSpurious = physicalDimension - n + 1;
  If[NSpurious < 0, NSpurious = 0];
  
  SpuriousMomentaList = 
   Table[ToExpression["\[Omega]" <> ToString[i]], {i, 1, NSpurious}];
  SpacetimeBasis = Join[ExternalMomentaBasis, SpuriousMomentaList];
  TotalMomentaList = 
   Join[LoopMomentaList, SpacetimeBasis, RemindingMomentaList];
  
  
  Print["Physical spacetime basis is ", SpacetimeBasis];
  
  AdditionalKinematics1 = 
   Table[ExternalMomentaList[[i]]*SpuriousMomentaList[[j]] -> 0, {i, 
      1, Length[ExternalMomentaList]}, {j, 1, 
      Length[SpuriousMomentaList]}] // Flatten;
  AdditionalKinematics2 = 
   Table[SpuriousMomentaList[[i]]*SpuriousMomentaList[[j]] -> 0, {i, 
      1, Length[SpuriousMomentaList]}, {j, i + 1, 
      Length[SpuriousMomentaList]}] // Flatten;
  (* This is the scalar product list for all vectors in the spacetime \
basis *)
  
  KinematicsCondition = 
   Join[Kinematics, AdditionalKinematics1, AdditionalKinematics2];
  
  
  Gram = Table[
    SpacetimeBasis[[i]]*SpacetimeBasis[[j]], {i, 1, 
     Length[SpacetimeBasis]}, {j, 1, Length[SpacetimeBasis]}];
  ExtendGram = 
   Table[RemindingMomentaList[[i]]*SpacetimeBasis[[j]], {i, 1, 
     Length[RemindingMomentaList]}, {j, 1, Length[SpacetimeBasis]}];
  Gram = Gram //. KinematicsCondition;
  ExtendGram = ExtendGram //. KinematicsCondition;
  (*Print[RemindingMomentaList]; *)
  
  If[Length[RemindingMomentaList] == 1, 
   ExtendGram = {-Sum[
        Gram[[j]], {j, 1, physicalDimension - NSpurious}] // 
      Simplify}];
  
  (* This is the list for scalar products of loop momenta, 
  All external momenta, 
  spurious momenta vs vectors in the spacetime basis *)
  
  MomentaProjection = Join[xtable, Gram, ExtendGram];
  
  ScalarProduct = 
   Table[MomentaProjection[[i]].Inverse[Gram].MomentaProjection[[j]] //
      Simplify, {i, 1, Length[TotalMomentaList]}, {j, 1, 
     Length[TotalMomentaList]}];
  
  
  If[ExtraDimensionFlag == 1,
   {
    Print["Extra dimension is turned on."];
    For[i = 1, i <= L, i++,
     For[j = 1, j <= L, j++,
       ScalarProduct[[i, j]] -= mutable[[i, j]];
       ];
     ]; }
   ];
  
  
  ScalarProductRules = 
   Table[TotalMomentaList[[i]]*TotalMomentaList[[j]] -> 
     ScalarProduct[[i, j]], {i, 1, Length[TotalMomentaList]}, {j, i, 
     Length[TotalMomentaList]}];
  
  
  ScalarProductRules = Flatten[ScalarProductRules];
  SPList = 
   Join[Flatten[Reverse[Transpose[xtable]]], 
    Union[Flatten[mutable]]];
  
  len = Length[RenormalizationCondition];
  
  RenormalizationLoopMomenta = 
   Table[RenormalizationCondition[[i, 1]], {i, 1, len}];
  RenormalizationPower = 
   Table[RenormalizationCondition[[i, 2]], {i, 1, len}];
  ]



(* This function removes the overall coefficient from one polynomial. \
*)
RemoveCoefficient[poly0_, VarList0_] := 
 Module[{exp, list, len, ParaList, poly = poly0, VarList = VarList0, 
   Replace, list1, i, result = 1, Vlist},
  exp = Numerator[Together[poly]];
  If[exp == 0, Return[0];];
  ParaList = Complement[Variables[exp], VarList];
  Replace = Table[ParaList[[i]] -> 0, {i, 1, Length[ParaList]}];
  list = FactorTermsList[exp, VarList];
  len = Length[list];
  
  
  For[i = 1, i <= len, i++,
   Vlist = Complement[Variables[list[[i]]], ParaList];
   If[Vlist == {}, Continue[]];
   result *= list[[i]];
   ];
  Return[result];
  ]


(* This function convert a monomial to a list of its powers in \
variables *)

ExpRead[monomial_, VarList_] := Exponent[monomial, VarList];
(* This function convert a list of powers in variables to a monomial*)

ExpRecover[list_, VarList_] := Inner[Power, VarList, list, Times];




(* Generate the set of cut equations in ALL scalar products. op=0, \
numeric. op=1, analytic*)

CutGenerator[op_] := Module[{option = op, num},
  If[option == 0, num = numeric, num = {}];
  CutEqn = 
   Table[Expand[Props[[i]]^2] //. ScalarProductRules // Simplify, {i, 
     1, Length[Props]}];
  CutEqn = 
   Table[RemoveCoefficient[CutEqn[[i]] //. num, SPList] // 
     Simplify, {i, 1, Length[CutEqn]}];
  ]

(* This function identify all the variables which can expressed as \
linear functions of the other variables plus polynomials in the \
ideal. It has various usage.
Here it is used for ISP identification. *)

LinearReduce[ideal1_, Varlist1_] := 
 Module[{ideal = ideal1, Varlist = Varlist1, PreGr, PreLTList, expr, 
   ISPlist, RSP, ISP, reducedIdeal, RSPSolution, templist, i, j},
  PreGr = 
   GroebnerBasis[ideal, Varlist, MonomialOrder -> PolyOrder, 
    CoefficientDomain -> RationalFunctions];
  PreLTList = 
   Table[MonomialList[PreGr[[i]], Varlist, PolyOrder][[1]], {i, 1, 
     Length[PreGr]}];
  RSP = {};
  For[i = 1, i <= Length[PreLTList], i++,
   expr = PreLTList[[i]];
   j = Total[Exponent[expr, Varlist]];
   If[j == 1, 
    RSP = Append[RSP, ExpRecover[Exponent[expr, Varlist], Varlist]]];
   ];
  
  RSPSolution = 
   Table[RSP[[i]] -> 
      PolynomialReduce[RSP[[i]], PreGr, Varlist, 
        MonomialOrder -> PolyOrder][[2]] // Simplify, {i, 1, 
     Length[RSP]}];
  
  reducedIdeal = Union[ideal //. RSPSolution // Simplify];
  
  (* Sort the ISP *)
  
  ISP = MonomialList[Total[Complement[Varlist, RSP]], Varlist, 
    PolyOrder];
  If[ISP == {0}, ISP = {}];
  
  reducedIdeal = 
   Table[RemoveCoefficient[reducedIdeal[[i]], ISP] // Simplify, {i, 1,
      Length[reducedIdeal]}]; 
  reducedIdeal = Union[reducedIdeal];
  
  templist = {};
  For[i = 1, i <= Length[reducedIdeal], i++,
   If[reducedIdeal[[i]] == 0, Continue[]];
   templist = Append[templist, reducedIdeal[[i]]];
   ];
  
  Return[{ISP, RSPSolution, templist}];
  ]
VariableInterpretation[xx0_] := Module[{xx = xx0, i, j, s, t},
  For[i = 1, i <= L, i++,
   For[j = 1, j <= physicalDimension, j++,
     If[xtable[[i, j]] == xx, s = i; t = j; Return[{1, s, t}]];
     ];
   ];
  For[i = 1, i <= L, i++,
   For[j = i, j <= L, j++,
     If[mutable[[i, j]] == xx, s = i; t = j; Return[{2, s, t}]];
     ];
   ];
  Return[-1];
  ]

(* Generate the ISP's. Determine its dependence in the loop momenta *)
\

ISPTreatment[] := 
 Module[{i, j, len, sign, k, l, komega, tempPowerList},
  {ISP, RSPSolution, CutEqnISP} = LinearReduce[CutEqn, SPList];
  
  len = Length[ISP];
  ISPLoopMomentaTable = Table[0, {i, 1, len}, {j, 1, L}];
  ISPSpuriousMomentaTable = Table[0, {i, 1, len}, {j, 1, NSpurious}];
  
  (* Find the maximal power of each loop momenta *)
  
  LoopMomentaPowerList = tempPowerList = Table[0, {i, 1, L}];
  For[i = 1, i <= L, i++,
   tempPowerList = Table[0, {i, 1, L}];
   tempPowerList[[i]] = 1;
   For[j = 1, j <= Length[RenormalizationLoopMomenta], j++,
    If[RenormalizationLoopMomenta[[j]] == tempPowerList,
      LoopMomentaPowerList[[i]] = RenormalizationPower[[j]];
      Break[];
      ];
    ];
   ];
  
  For[i = 1, i <= len, i++,
   {sign, k, l} = VariableInterpretation[ISP[[i]]];
   If[sign == 1, ISPLoopMomentaTable[[i, k]]++;];
   If[sign == 2, ISPLoopMomentaTable[[i, k]]++; 
    ISPLoopMomentaTable[[i, l]]++;];
   komega = l - physicalDimension + NSpurious;
   If[komega > 0 && sign == 1, ISPSpuriousMomentaTable[[i, komega]]++];
   ];
  ISPPowerList = {};
  If[len > 0, ISPPowerList = ISPLoopMomentaTable.LoopMomentaPowerList];
  ]


TestFunction[x_] := Piecewise[{{1, x >= 0}, {I, x < 0}}];
Compare[list10_, list20_] := 
 Module[{list1 = list10, list2 = list20, list, len, flag},
  If[list1 == list2, Return[0]];
  list = list1 - list2;
  flag = Sum[TestFunction[list[[i]]], {i, 1, Length[list]}];
  If[Im[flag] > 0, Return[-1], Return[1]];
  ]


RenorTest[list0_] := Module[{list = list0, list2, flag, exp, i, n},
  list2 = list.ISPLoopMomentaTable;
  For[i = 1, i <= Length[RenormalizationLoopMomenta], i++,
   n = RenormalizationLoopMomenta[[i]].list2;
   If[n > RenormalizationPower[[i]], Return[0]];
   ];
  Return[1];
  ]
SpuriousTest[list0_] := 
 Module[{list = list0, list2, SpuriousCounting, i, exp, sign = 0},
  list2 = list.ISPSpuriousMomentaTable;
  For[i = 1, i <= NSpurious, i++,
   If[Mod[list2[[i]], 2] == 1, sign = 1; Break[];];
   ];
  Return[sign];
  ]
Tick[list1_, PowerList1_] := 
 Module[{list = list1, PowerList = PowerList1, result, i, len},
  len = Length[list];
  result = list;
  For[i = len, i >= 1, i--,
   result[[i]]++;
   If[result[[i]] <= PowerList[[i]], Break[];];
   result[[i]] = 0;
   ];
  Return[result];
  ]

GenerateBasis[op_] := 
 Module[{option = op, ttt, TempMonoList, TempExpList, TargetCount = 0,
    TargetPower, SpuriousCount, NonRenorCount, r, ThisTerm, i, j, 
   k = 0, ISPPowerUpLimit, len, StopSign},
  ttt = TimeUsed[];
  
  ISPPowerUpLimit = 4;
  PreTreatment[];
  
  CutGenerator[option];
  
  
  ISPTreatment[];
  
  
  len = Length[ISP];
  Print["Number of irreducible scalar products: ", len];
  Print["Irreducible Scalar Products:", ISP];
  Print["Cut equations for ISP are listed in the variable \
'CutEqnISP'"];
  
  
  
  Basis = {};
  SpuriousBasis = {};
  NSpuriousBasis = {};
  TempMonoList = {};
  TempExpList = {};
  SpuriousCount = 0;
  NonRenorCount = 0;
  
  
  
  Gr = GroebnerBasis[CutEqnISP, ISP, MonomialOrder -> PolyOrder, 
    CoefficientDomain -> RationalFunctions];
  (* LTList=Table[MonomialList[Gr[[i]],ISP,PolyOrder][[1]],{i,1,
  Length[Gr]}]; *)
  
  TargetPower = Table[0, {i, 1, len}];
  StopSign = 0;
  If[Gr == {1}, StopSign = 1];
  While[StopSign == 0,
    (*TargetPower=IntegerDigits[i,(ISPPowerUpLimit+1),len]; *)
   (* 
   If[i==Floor[(ISPPowerUpLimit+1)^len*k/100],Print[k/100*100,
   "%     ",TimeUsed[]-ttt]; k++]; *)
   
   
   If[RenorTest[TargetPower] == 1,
    TargetCount++;
    r = PolynomialReduce[ExpRecover[TargetPower, ISP], Gr, ISP, 
       MonomialOrder -> PolyOrder][[2]];
    TempMonoList = MonomialList[r, ISP, PolyOrder];
    TempExpList = 
     Table[ExpRead[TempMonoList[[j]], ISP], {j, 1, 
       Length[TempMonoList]}];
    If[r == 0, TempExpList = {}];
    Basis = Union[Basis, TempExpList]; 
    ];
   
   TargetPower = Tick[TargetPower, ISPPowerList];
   If[TargetPower == Table[0, {i, 1, len}], StopSign = 1];
   ];
  
  
  Integrand = 0;
  For[j = 1, j <= Length[Basis], j++,
   ThisTerm = cc[];
   For[i = 1, i <= Length[ISP], i++,
    ThisTerm = ThisTerm*c[ i, Basis[[j, i]]]*ISP[[i]]^Basis[[j, i]];
    ];
   For[i = 1, i <= Length[ISP], i++,
    ThisTerm = ThisTerm //. cc[x1___]*c[i, x2_] -> cc[x1, x2]
    ];
   Integrand = Integrand + ThisTerm;
   ];
   
  Print["Possible renormalizable terms: ", TargetCount];
  For[i = 1, i <= Length[Basis], i++, 
   If[SpuriousTest[Basis[[i]]] == 1, SpuriousCount++;
     SpuriousBasis = Append[SpuriousBasis, Basis[[i]]];
     ];];
  NSpuriousBasis = Complement[Basis, SpuriousBasis];
  For[i = 1, i <= Length[Basis], i++, 
   If[RenorTest[Basis[[i]]] == 0, NonRenorCount++];];
  
  
  
  Print[];
  Print["The basis contains ", Length[Basis], 
   " terms, which are listed in the variable 'Basis'"];
  Print["The explicit form of the integrand is listed in the variable \
'Integrand'"];
  
  
  
  
  Print["Number of spurious terms: ", SpuriousCount, 
   ", listed in the variable 'SpuriousBasis'"];
  Print["Number of non-spurious terms: ", 
   Length[Basis] - SpuriousCount, 
   ", listed in the variable 'NSpuriousBasis'"];
  (* Print["Number of non-renormalizable terms: ",NonRenorCount]; *)
 
   Print["Time used: ", TimeUsed[] - ttt, " seconds"];
  ]

==> anc/examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     42554,       1260]
NotebookOptionsPosition[     41751,       1233]
NotebookOutlinePosition[     42109,       1249]
CellTagsIndexPosition[     42066,       1246]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Make", " ", "sure", " ", "the", " ", "path", " ", "of", " ", "the", " ", 
    "package", " ", "is", " ", "correct"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "<<", "\"\<~/physics/Basis_determination/BasisDet-1-01/BasisDet-1-01.m\>\"\
"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.544385668924926*^9, 3.544385702591504*^9}, {
   3.544385762428342*^9, 3.544385767249977*^9}, {3.544385827255239*^9, 
   3.5443858311058283`*^9}, {3.544385879753367*^9, 3.544385882225387*^9}, {
   3.54444877740305*^9, 3.5444487815798693`*^9}, {3.545299445886497*^9, 
   3.54529944725045*^9}, 3.5453070469591703`*^9, {3.546877252842043*^9, 
   3.546877271145154*^9}, {3.546878399290703*^9, 3.546878401683152*^9}, {
   3.546879504840995*^9, 3.546879505020771*^9}, {3.546880833127574*^9, 
   3.5468808475866747`*^9}, {3.547747239724248*^9, 3.547747241908856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "One"}], "-", 
     RowBox[{"loop", " ", "box"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Analytic", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", 
       RowBox[{"l1", "-", "p1"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "+", "p4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "4"}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{"GenerateBasis", "[", "1", "]"}], " ", "\[IndentingNewLine]", 
   "Integrand", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.546879678394244*^9, 3.5468797613991337`*^9}, 
   3.54687980209377*^9, {3.54774724566232*^9, 3.547747249028296*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{"4", "-", 
     RowBox[{"2", "\[Epsilon]", " ", "One"}], "-", 
     RowBox[{"loop", " ", "box"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Analytic", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", 
     RowBox[{"4", "-", 
      RowBox[{"2", "\[Epsilon]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", 
       RowBox[{"l1", "-", "p1"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "+", "p4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "4"}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{"GenerateBasis", "[", "1", "]"}], " ", "\[IndentingNewLine]", 
   "Integrand"}]}]], "Input",
 CellChangeTimes->{{3.5468797738068323`*^9, 3.546879781868075*^9}, {
  3.547747250934554*^9, 3.5477472570705757`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "One"}], "-", 
     RowBox[{"loop", " ", "pentagon"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Analytic", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "All", " ", "terms", " ", "are", " ", "reduced", " ", "in", " ", "D"}], 
     "=", "4"}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "integrand", " ", "basis", " ", "should", " ", 
     "be", " ", "an", " ", "empty", " ", 
     RowBox[{"set", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s12", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p3"}], "\[Rule]", 
        RowBox[{"s13", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"s14", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p3"}], "\[Rule]", 
        RowBox[{"s23", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{"s24", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p3", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s14", "+", "s24", "+", "s12", "+", "s13", "+", "s14"}], 
           ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s12", "\[Rule]", "11"}], ",", 
       RowBox[{"s13", "\[Rule]", "3"}], ",", 
       RowBox[{"s14", "\[Rule]", "7"}], ",", 
       RowBox[{"s23", "\[Rule]", "5"}], ",", 
       RowBox[{"s24", "\[Rule]", "13"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2", "-", "p3"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2", "-", "p3", "-", "p4"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationLoopMomenta", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "5"}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GenerateBasis", "[", "1", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.546879957854878*^9, 3.546880085614695*^9}, 
   3.546882021919449*^9, {3.547747259788796*^9, 3.547747262084317*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "double"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Analytic", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "-", "p3", "-", "p4"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p4"}], ",", 
       RowBox[{"l1", "+", "l2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "6"}], "}"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"GenerateBasis", "[", "1", "]"}], "\[IndentingNewLine]", 
   "Integrand"}]}]], "Input",
 CellChangeTimes->{{3.545302054830695*^9, 3.5453020551260223`*^9}, {
   3.545406875261918*^9, 3.545406876181746*^9}, {3.54687727457448*^9, 
   3.5468772822555304`*^9}, 3.546877351604007*^9, {3.546877590401012*^9, 
   3.546877686690608*^9}, {3.546878487220915*^9, 3.546878487326704*^9}, {
   3.547747264899741*^9, 3.547747267566885*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "double"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "-", "p3", "-", "p4"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p4"}], ",", 
       RowBox[{"l1", "+", "l2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "6"}], "}"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], "\[IndentingNewLine]", 
   "Integrand"}]}]], "Input",
 CellChangeTimes->{{3.546877783718782*^9, 3.546877792232418*^9}, {
  3.547747270214966*^9, 3.5477472713720818`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{"4", "-", 
     RowBox[{"2", "\[Epsilon]", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "double"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Analytic", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", 
     RowBox[{"4", "-", 
      RowBox[{"2", "\[Epsilon]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "-", "p3", "-", "p4"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p4"}], ",", 
       RowBox[{"l1", "+", "l2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "6"}], "}"}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"GenerateBasis", "[", "1", "]"}], "\[IndentingNewLine]", 
   "Basis"}]}]], "Input",
 CellChangeTimes->{{3.546877830143881*^9, 3.546877841753633*^9}, {
  3.546877882094698*^9, 3.5468778831152678`*^9}, {3.546878527547697*^9, 
  3.5468785276851177`*^9}, {3.5477472752326403`*^9, 3.547747276310359*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"D", "=", 
     RowBox[{
      RowBox[{"4", " ", "Two"}], "-", 
      RowBox[{"loop", " ", "double"}], "-", "box"}]}], ",", " ", 
    RowBox[{"five", "-", "point"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s12", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p3"}], "\[Rule]", 
        RowBox[{"s13", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"s14", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p3"}], "\[Rule]", 
        RowBox[{"s23", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{"s24", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p3", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s14", "+", "s24", "+", "s12", "+", "s13", "+", "s14"}], 
           ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s12", "\[Rule]", "11"}], ",", 
       RowBox[{"s13", "\[Rule]", "3"}], ",", 
       RowBox[{"s14", "\[Rule]", "7"}], ",", 
       RowBox[{"s23", "\[Rule]", "5"}], ",", 
       RowBox[{"s24", "\[Rule]", "13"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "-", "p3", "-", "p4"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p4"}], ",", 
       RowBox[{"l1", "+", "l2"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "6"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.545304899634673*^9, 3.545304914165546*^9}, {
   3.545306154054944*^9, 3.5453061543106413`*^9}, {3.5454068816030617`*^9, 
   3.545406883885962*^9}, {3.546878884009815*^9, 3.546878960891531*^9}, 
   3.546882107621245*^9, {3.5477473103680267`*^9, 3.547747312422042*^9}, {
   3.5529094175523157`*^9, 3.552909420742813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "box"}], "-", "triangle"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"m3", "^", "2"}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"m3", "^", "2"}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]2", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"m3", "^", "2"}], "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{"m3", "\[Rule]", "3"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "+", "l2"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "5"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.544385939493401*^9, 3.544385944673976*^9}, {
  3.544448797119029*^9, 3.544448815487672*^9}, {3.544448856825541*^9, 
  3.544448860403492*^9}, {3.545299725217576*^9, 3.5452997266725407`*^9}, {
  3.5453006973463*^9, 3.5453007124443398`*^9}, {3.545301797224003*^9, 
  3.5453018127311087`*^9}, {3.545302041090279*^9, 3.54530204139701*^9}, {
  3.5453061447566433`*^9, 3.545306145653446*^9}, {3.545406886554077*^9, 
  3.545406889176835*^9}, {3.5462458852178783`*^9, 3.5462458860849257`*^9}, {
  3.546879127270363*^9, 3.546879184169796*^9}, {3.546879299695805*^9, 
  3.546879299876903*^9}, {3.5477473145247583`*^9, 3.547747315526457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "Sunset"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", "p1", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", " ", "p1"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"m", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]2", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]3", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", "3"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", "l2", ",", 
       RowBox[{"l1", "+", "l2", "-", "p2"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "2"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.552909437474848*^9, 3.5529094711463957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "Double"}], "-", "bubble"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", "p1", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", " ", "p1"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"m", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]2", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]3", "^", "2"}], "\[Rule]", 
        RowBox[{"m", "^", "2"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", "3"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", 
       RowBox[{"l1", "-", "p1"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p2"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "3"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.552909450178404*^9, 3.5529094671132812`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Two"}], "-", 
     RowBox[{"loop", " ", "pentagon"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s12", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p3"}], "\[Rule]", 
        RowBox[{"s13", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"s14", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p3"}], "\[Rule]", 
        RowBox[{"s23", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{"s24", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p3", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s14", "+", "s24", "+", "s12", "+", "s13", "+", "s14"}], 
           ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]2", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s12", "\[Rule]", "11"}], ",", 
       RowBox[{"s13", "\[Rule]", "3"}], ",", 
       RowBox[{"s14", "\[Rule]", "7"}], ",", 
       RowBox[{"s23", "\[Rule]", "5"}], ",", 
       RowBox[{"s24", "\[Rule]", "13"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", 
       RowBox[{"l1", "-", "p1"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2", "-", "p3"}], ",", "l2", ",", 
       RowBox[{"l2", "+", "p1", "+", "p2", "+", "p3", "+", "p4"}], ",", 
       RowBox[{"l2", "+", "p1", "+", "p2", "+", "p3"}], ",", 
       RowBox[{"l1", "+", "l2"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", "7"}], "}"}]}], "}"}]}], ";"}],
    "\n", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.546882056291483*^9, 3.546882063572857*^9}, {
  3.547747317513056*^9, 3.547747320110281*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Three"}], "-", 
     RowBox[{"loop", " ", "triple"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L", "=", "3"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "-", "p1"}], ",", "l1", ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "-", "p3", "-", "p4"}], ",", "l2", ",", 
       RowBox[{"l2", "-", "p4"}], ",", 
       RowBox[{"l1", "+", "l3"}], ",", 
       RowBox[{"l2", "-", "l3"}], ",", 
       RowBox[{"l3", "+", "p1", "+", "p2"}], ",", "l3"}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", "6"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"GenerateBasis", "[", "0", "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.545406895672467*^9, 3.5454068982971897`*^9}, {
  3.546264521694573*^9, 3.5462645262877293`*^9}, {3.5462654819614058`*^9, 
  3.546265482565506*^9}, {3.5462657640533123`*^9, 3.5462657642364807`*^9}, {
  3.546325229583743*^9, 3.546325232136671*^9}, {3.546879287407439*^9, 
  3.546879315410388*^9}, {3.546879350173079*^9, 3.5468793590954533`*^9}, {
  3.5468816299234*^9, 3.546881630110827*^9}, {3.547747322818759*^9, 
  3.5477473415671797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"D", "=", 
    RowBox[{
     RowBox[{"4", " ", "Four"}], "-", 
     RowBox[{"loop", " ", "quadruple"}], "-", "box"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Numeric", " ", "Mode"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"It", " ", "would", " ", "take", " ", "about", " ", "3", " ", 
    RowBox[{"hours", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Dim", "=", "4"}], ";", "\n", 
    RowBox[{"L", "=", "4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"n", "=", "4"}], ";", "\n", 
    RowBox[{"ExternalMomentaBasis", "=", 
     RowBox[{"{", 
      RowBox[{"p1", ",", "p2", ",", "p4"}], "}"}]}], ";", "\n", 
    RowBox[{"Kinematics", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p4", "^", "2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p2"}], "\[Rule]", 
        RowBox[{"s", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p1", " ", "p4"}], "\[Rule]", 
        RowBox[{"t", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"p2", " ", "p4"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}]}], "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"\[Omega]1", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "t"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "t"}], ")"}], "/", "s"}]}]}]}], "}"}]}], ";", 
    "\n", 
    RowBox[{"numeric", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", "11"}], ",", 
       RowBox[{"t", "\[Rule]", "3"}]}], "}"}]}], ";", "\n", 
    RowBox[{"Props", "=", 
     RowBox[{"{", 
      RowBox[{"l1", ",", 
       RowBox[{"l1", "-", "p1"}], ",", 
       RowBox[{"l1", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l1", "-", "l3"}], ",", 
       RowBox[{"l3", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l3", "-", "l4"}], ",", "l3", ",", 
       RowBox[{"l4", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l4", "-", "l2"}], ",", "l4", ",", 
       RowBox[{"l2", "-", "p1", "-", "p2"}], ",", 
       RowBox[{"l2", "+", "p4"}], ",", "l2"}], "}"}]}], ";", "\n", 
    RowBox[{"RenormalizationCondition", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "4"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", "6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "10"}], 
        "}"}]}], "}"}]}], ";", "\n", 
    RowBox[{"GenerateBasis", "[", "0", "]"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.546881500319454*^9, 3.546881626515586*^9}, 
   3.546881906036364*^9, {3.547747347037231*^9, 3.5477473480670958`*^9}}]
},
WindowSize->{740, 867},
WindowMargins->{{Automatic, 430}, {Automatic, 74}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 968, 18, 73, "Input"],
Cell[1528, 40, 2469, 73, 223, "Input"],
Cell[4000, 115, 2508, 75, 208, "Input"],
Cell[6511, 192, 3484, 100, 223, "Input"],
Cell[9998, 294, 3084, 89, 208, "Input"],
Cell[13085, 385, 2863, 86, 208, "Input"],
Cell[15951, 473, 3040, 89, 208, "Input"],
Cell[18994, 564, 3678, 104, 208, "Input"],
Cell[22675, 670, 2919, 79, 178, "Input"],
Cell[25597, 751, 2176, 68, 163, "Input"],
Cell[27776, 821, 2220, 69, 163, "Input"],
Cell[29999, 892, 3720, 108, 223, "Input"],
Cell[33722, 1002, 3730, 105, 208, "Input"],
Cell[37455, 1109, 4292, 122, 208, "Input"]
}
]
*)

(* End of internal cache information *)

